Static hairy black hole in 4D General Relativity

In four-dimensional vacuum general relativity the only known static, exact and analytical black hole solution is given by the Schwarzschild spacetime. In this paper this renowned metric is generalised by adding another integrating constant, a hair that switches the metric from the Petrov type D to the type I. This new parameter represents the intensity of an external gravitational field, which can be considered the hyperbolic generalisation of the Witten's bubble of nothing. No curvature or conical singularities are present outside the event horizon. The no hair arguments are circumvented because the metric is not asymptotically flat, and neither the black hole is spherical. The gravitational hair continuously deforms the Schwarzschild geometry: the horizon becomes oblate, while its area is reduced. Conserved charges and thermodynamic properties of the black hole are studied.

==> Hairy-Schwarzschild-public+.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     82921,       1847]
NotebookOptionsPosition[     79302,       1781]
NotebookOutlinePosition[     79730,       1798]
CellTagsIndexPosition[     79687,       1795]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Extra", " ", "Mathematica", " ", "Package", " ", "RGTC", " ", "needed"}], 
   " ", ",", " ", 
   RowBox[{
    RowBox[{"avaible", " ", "from", "  ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"www", ".", "inp", ".", "demokritos", ".", "gr"}], "/", 
       RowBox[{"~", "sbonano"}]}], "/", "RGTC"}], "/"}]}]}], "   ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9654749538420467`*^9, 3.965475002067018*^9}, {
  3.972250565859248*^9, 
  3.9722505763719893`*^9}},ExpressionUUID->"a4893aaf-b8e0-480f-a89f-\
749423345c6a"],

Cell[CellGroupData[{

Cell["Gravitational Hairy Schwarzschild (r,\[Theta])", "Subsection",
 CellChangeTimes->{{3.9645498211197853`*^9, 3.96454983401493*^9}, {
  3.964549918779459*^9, 3.9645499216227827`*^9}, {3.976713641366323*^9, 
  3.9767136449382257`*^9}},ExpressionUUID->"75a854b7-ca79-42e8-bcd6-\
7311ccf56916"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "EDCRGTCcode.m"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"f", "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
             RowBox[{"\[CapitalOmega]", "[", 
              RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalOmega]", "[", 
            RowBox[{"r", ",", "\[Theta]"}], "]"}], "4"]}]]}], ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
           RowBox[{"\[CapitalOmega]", "[", 
            RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"], 
        RowBox[{"4", " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalOmega]", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}], "4"]}]], ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{"\[CapitalOmega]", "[", 
             RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalOmega]", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}], "4"]}]], ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
        FractionBox[
         RowBox[{"4", "*", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{"\[CapitalOmega]", "[", 
             RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"]], "*", 
        RowBox[{"\[CapitalDelta]\[CurlyPhi]", "^", "2"}]}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RGtensors", "[", 
  RowBox[{"g", ",", "xCoord"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.829817729837126*^9, 3.829817981201182*^9}, {
   3.829818021034562*^9, 3.8298180596582613`*^9}, 3.830056406826407*^9, {
   3.8300583622833843`*^9, 3.83005836280945*^9}, {3.8300819908110332`*^9, 
   3.8300819918423843`*^9}, {3.830238535617721*^9, 3.830238604752283*^9}, {
   3.830238673360485*^9, 3.8302386801172457`*^9}, {3.830238717818622*^9, 
   3.830238718414645*^9}, {3.830238775411529*^9, 3.830238779442738*^9}, {
   3.851180415262353*^9, 3.851180415831398*^9}, {3.851180697141304*^9, 
   3.851180739726247*^9}, {3.851181168083756*^9, 3.851181325858268*^9}, {
   3.851182222321025*^9, 3.851182225204646*^9}, 3.851684216029766*^9, 
   3.854023910018737*^9, {3.854024760112904*^9, 3.854024763800457*^9}, {
   3.866660159918748*^9, 3.866660162859433*^9}, 3.8670441428521957`*^9, {
   3.867047386299713*^9, 3.8670474144045*^9}, {3.9615629904433537`*^9, 
   3.9615629911738453`*^9}, {3.962397414560499*^9, 3.962397433976997*^9}, {
   3.96454834513488*^9, 3.9645483690595503`*^9}, {3.9645490729944677`*^9, 
   3.964549086150264*^9}, {3.96454929570006*^9, 3.964549306969368*^9}, 
   3.964549652575349*^9, {3.965268681678113*^9, 3.965268707659547*^9}, 
   3.966250518534079*^9, {3.968218709862892*^9, 3.9682187287488947`*^9}, {
   3.968497438815693*^9, 3.968497457162023*^9}, 3.968504185237966*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"49915dd0-acf0-450a-a96e-b3c6e4d10045"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"f", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
              RowBox[{"\[CapitalOmega]", "[", 
               RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"]}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalOmega]", "[", 
             RowBox[{"r", ",", "\[Theta]"}], "]"}], "4"]}]]}], "0", "0", 
        "0"},
       {"0", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{"\[CapitalOmega]", "[", 
             RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"], 
         RowBox[{"4", " ", 
          RowBox[{"f", "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalOmega]", "[", 
            RowBox[{"r", ",", "\[Theta]"}], "]"}], "4"]}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
             RowBox[{"\[CapitalOmega]", "[", 
              RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalOmega]", "[", 
            RowBox[{"r", ",", "\[Theta]"}], "]"}], "4"]}]], "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{"\[CapitalOmega]", "[", 
             RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
     Rational[-1, 
        4] $CellContext`f[$CellContext`r] \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]]^(-4) (
        1 + $CellContext`B^2 $CellContext`m $CellContext`r 
         Cos[$CellContext`\[Theta]]^2 + \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]])^2, 0, 0, 
      0}, {0, Rational[
       1, 4] $CellContext`f[$CellContext`r]^(-1) \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]]^(-4) (
        1 + $CellContext`B^2 $CellContext`m $CellContext`r 
         Cos[$CellContext`\[Theta]]^2 + \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]])^2, 0, 
      0}, {0, 0, 
      Rational[1, 4] $CellContext`r^2 (
        1 + $CellContext`B^2 $CellContext`m^2 
         Cos[$CellContext`\[Theta]]^2)^(-1) \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]]^(-4) (
        1 + $CellContext`B^2 $CellContext`m $CellContext`r 
         Cos[$CellContext`\[Theta]]^2 + \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]])^2, 0}, {
     0, 0, 0, 4 $CellContext`r^2 $CellContext`\[CapitalDelta]\[CurlyPhi]^2 (
       1 + $CellContext`B^2 $CellContext`m^2 Cos[$CellContext`\[Theta]]^2) 
      Sin[$CellContext`\[Theta]]^2 (
        1 + $CellContext`B^2 $CellContext`m $CellContext`r 
         Cos[$CellContext`\[Theta]]^2 + \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]])^(-2)}}]],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.9645483719683933`*^9, 3.964548532007309*^9, {
   3.964549133701816*^9, 3.964549160283393*^9}, 3.964549309921937*^9, 
   3.9645496574676027`*^9, 3.964945824735862*^9, 3.964984912913488*^9, 
   3.965268580476844*^9, 3.965268709855653*^9, 3.965269706760668*^9, 
   3.965305466163205*^9, 3.965995826071321*^9, 3.96599597107865*^9, 
   3.965996052866172*^9, 3.965996558838464*^9, 3.966237547135867*^9, 
   3.966250610824682*^9, 3.966250647574415*^9, 3.966337862078713*^9, 
   3.968218571868067*^9, 3.968218732226955*^9, 3.968497459637738*^9, 
   3.968504187985244*^9, 3.969372755187818*^9, 3.9693732310503187`*^9, 
   3.976713673851067*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6c38b544-ad1d-45a8-ac93-3b2772ed4557"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"d", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          RowBox[{"\[CapitalOmega]", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"\[CapitalOmega]", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}], "4"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "r", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          RowBox[{"\[CapitalOmega]", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"]}], 
      RowBox[{"4", " ", 
       RowBox[{"f", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"\[CapitalOmega]", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}], "4"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "t", "]"}], "2"], " ", 
       RowBox[{"f", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          RowBox[{"\[CapitalOmega]", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"\[CapitalOmega]", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}], "4"]}]]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[4 $CellContext`r^2 $CellContext`\[CapitalDelta]\[CurlyPhi]^2 (
      1 + $CellContext`B^2 $CellContext`m^2 
       Cos[$CellContext`\[Theta]]^2) \
$CellContext`d[$CellContext`\[CurlyPhi]]^2 
     Sin[$CellContext`\[Theta]]^2 (
       1 + $CellContext`B^2 $CellContext`m $CellContext`r 
        Cos[$CellContext`\[Theta]]^2 + \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]])^(-2) + 
    Rational[1, 4] $CellContext`r^2 (
       1 + $CellContext`B^2 $CellContext`m^2 
        Cos[$CellContext`\[Theta]]^2)^(-1) $CellContext`d[$CellContext`\
\[Theta]]^2 $CellContext`\[CapitalOmega][$CellContext`r, \
$CellContext`\[Theta]]^(-4) (
       1 + $CellContext`B^2 $CellContext`m $CellContext`r 
        Cos[$CellContext`\[Theta]]^2 + \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]])^2 + 
    Rational[1, 
       4] $CellContext`d[$CellContext`r]^2 \
$CellContext`f[$CellContext`r]^(-1) \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]]^(-4) (
       1 + $CellContext`B^2 $CellContext`m $CellContext`r 
        Cos[$CellContext`\[Theta]]^2 + \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]])^2 + 
    Rational[-1, 
       4] $CellContext`d[$CellContext`t]^2 $CellContext`f[$CellContext`r] \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]]^(-4) (
       1 + $CellContext`B^2 $CellContext`m $CellContext`r 
        Cos[$CellContext`\[Theta]]^2 + \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]])^2, 32]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.9645483719683933`*^9, 3.964548532007309*^9, {
   3.964549133701816*^9, 3.964549160283393*^9}, 3.964549309921937*^9, 
   3.9645496574676027`*^9, 3.964945824735862*^9, 3.964984912913488*^9, 
   3.965268580476844*^9, 3.965268709855653*^9, 3.965269706760668*^9, 
   3.965305466163205*^9, 3.965995826071321*^9, 3.96599597107865*^9, 
   3.965996052866172*^9, 3.965996558838464*^9, 3.966237547135867*^9, 
   3.966250610824682*^9, 3.966250647574415*^9, 3.966337862078713*^9, 
   3.968218571868067*^9, 3.968218732226955*^9, 3.968497459637738*^9, 
   3.968504187985244*^9, 3.969372755187818*^9, 3.9693732310503187`*^9, 
   3.976713673855373*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6d101cc5-ef0f-4f82-b599-93dba0ef01d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalOmega]", "[", 
             RowBox[{"r", ",", "\[Theta]"}], "]"}], "4"]}], 
          RowBox[{
           RowBox[{"f", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
              RowBox[{"\[CapitalOmega]", "[", 
               RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"]}]]}], "0",
         "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"f", "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalOmega]", "[", 
            RowBox[{"r", ",", "\[Theta]"}], "]"}], "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{"\[CapitalOmega]", "[", 
             RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"]], "0", 
        "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalOmega]", "[", 
            RowBox[{"r", ",", "\[Theta]"}], "]"}], "4"]}], 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
             RowBox[{"\[CapitalOmega]", "[", 
              RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"]}]], "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
             RowBox[{"\[CapitalOmega]", "[", 
              RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{(-4) $CellContext`f[$CellContext`r]^(-1) $CellContext`\
\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]]^4 (
        1 + $CellContext`B^2 $CellContext`m $CellContext`r 
         Cos[$CellContext`\[Theta]]^2 + \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]])^(-2), 0, 
      0, 0}, {0, 
      4 $CellContext`f[$CellContext`r] \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]]^4 (
        1 + $CellContext`B^2 $CellContext`m $CellContext`r 
         Cos[$CellContext`\[Theta]]^2 + \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]])^(-2), 0, 
      0}, {0, 0, 
      4 $CellContext`r^(-2) (
       1 + $CellContext`B^2 $CellContext`m^2 
        Cos[$CellContext`\[Theta]]^2) \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]]^4 (
        1 + $CellContext`B^2 $CellContext`m $CellContext`r 
         Cos[$CellContext`\[Theta]]^2 + \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]])^(-2), 
      0}, {0, 0, 0, 
      Rational[1, 
        4] $CellContext`r^(-2) $CellContext`\[CapitalDelta]\[CurlyPhi]^(-2) (
        1 + $CellContext`B^2 $CellContext`m^2 
         Cos[$CellContext`\[Theta]]^2)^(-1) 
      Csc[$CellContext`\[Theta]]^2 (
        1 + $CellContext`B^2 $CellContext`m $CellContext`r 
         Cos[$CellContext`\[Theta]]^2 + \
$CellContext`\[CapitalOmega][$CellContext`r, $CellContext`\[Theta]])^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.9645483719683933`*^9, 3.964548532007309*^9, {
   3.964549133701816*^9, 3.964549160283393*^9}, 3.964549309921937*^9, 
   3.9645496574676027`*^9, 3.964945824735862*^9, 3.964984912913488*^9, 
   3.965268580476844*^9, 3.965268709855653*^9, 3.965269706760668*^9, 
   3.965305466163205*^9, 3.965995826071321*^9, 3.96599597107865*^9, 
   3.965996052866172*^9, 3.965996558838464*^9, 3.966237547135867*^9, 
   3.966250610824682*^9, 3.966250647574415*^9, 3.966337862078713*^9, 
   3.968218571868067*^9, 3.968218732226955*^9, 3.968497459637738*^9, 
   3.968504187985244*^9, 3.969372755187818*^9, 3.9693732310503187`*^9, 
   3.976713673892076*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8be34279-1901-4ac4-aa07-ae8baa086182"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.01605499999999971`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.01605499999999971, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.9645483719683933`*^9, 3.964548532007309*^9, {
   3.964549133701816*^9, 3.964549160283393*^9}, 3.964549309921937*^9, 
   3.9645496574676027`*^9, 3.964945824735862*^9, 3.964984912913488*^9, 
   3.965268580476844*^9, 3.965268709855653*^9, 3.965269706760668*^9, 
   3.965305466163205*^9, 3.965995826071321*^9, 3.96599597107865*^9, 
   3.965996052866172*^9, 3.965996558838464*^9, 3.966237547135867*^9, 
   3.966250610824682*^9, 3.966250647574415*^9, 3.966337862078713*^9, 
   3.968218571868067*^9, 3.968218732226955*^9, 3.968497459637738*^9, 
   3.968504187985244*^9, 3.969372755187818*^9, 3.9693732310503187`*^9, 
   3.9767136738948917`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a8568f27-2148-44ea-97b1-3a7c86d933fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.04274600000000106`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.04274600000000106, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.9645483719683933`*^9, 3.964548532007309*^9, {
   3.964549133701816*^9, 3.964549160283393*^9}, 3.964549309921937*^9, 
   3.9645496574676027`*^9, 3.964945824735862*^9, 3.964984912913488*^9, 
   3.965268580476844*^9, 3.965268709855653*^9, 3.965269706760668*^9, 
   3.965305466163205*^9, 3.965995826071321*^9, 3.96599597107865*^9, 
   3.965996052866172*^9, 3.965996558838464*^9, 3.966237547135867*^9, 
   3.966250610824682*^9, 3.966250647574415*^9, 3.966337862078713*^9, 
   3.968218571868067*^9, 3.968218732226955*^9, 3.968497459637738*^9, 
   3.968504187985244*^9, 3.969372755187818*^9, 3.9693732310503187`*^9, 
   3.976713673923119*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"99677617-ee86-476f-8865-05298c1bd85c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.1689690000000006`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.1689690000000006, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.9645483719683933`*^9, 3.964548532007309*^9, {
   3.964549133701816*^9, 3.964549160283393*^9}, 3.964549309921937*^9, 
   3.9645496574676027`*^9, 3.964945824735862*^9, 3.964984912913488*^9, 
   3.965268580476844*^9, 3.965268709855653*^9, 3.965269706760668*^9, 
   3.965305466163205*^9, 3.965995826071321*^9, 3.96599597107865*^9, 
   3.965996052866172*^9, 3.965996558838464*^9, 3.966237547135867*^9, 
   3.966250610824682*^9, 3.966250647574415*^9, 3.966337862078713*^9, 
   3.968218571868067*^9, 3.968218732226955*^9, 3.968497459637738*^9, 
   3.968504187985244*^9, 3.969372755187818*^9, 3.9693732310503187`*^9, 
   3.976713674094836*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c28bd256-0f64-45dc-81b9-8d0038daa2e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.31710800000000106`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.31710800000000106`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.9645483719683933`*^9, 3.964548532007309*^9, {
   3.964549133701816*^9, 3.964549160283393*^9}, 3.964549309921937*^9, 
   3.9645496574676027`*^9, 3.964945824735862*^9, 3.964984912913488*^9, 
   3.965268580476844*^9, 3.965268709855653*^9, 3.965269706760668*^9, 
   3.965305466163205*^9, 3.965995826071321*^9, 3.96599597107865*^9, 
   3.965996052866172*^9, 3.965996558838464*^9, 3.966237547135867*^9, 
   3.966250610824682*^9, 3.966250647574415*^9, 3.966337862078713*^9, 
   3.968218571868067*^9, 3.968218732226955*^9, 3.968497459637738*^9, 
   3.968504187985244*^9, 3.969372755187818*^9, 3.9693732310503187`*^9, 
   3.976713674412016*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a2d9aef7-2ad3-4b6c-b33b-6d740588fa04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.2628219999999999`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.2628219999999999, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.9645483719683933`*^9, 3.964548532007309*^9, {
   3.964549133701816*^9, 3.964549160283393*^9}, 3.964549309921937*^9, 
   3.9645496574676027`*^9, 3.964945824735862*^9, 3.964984912913488*^9, 
   3.965268580476844*^9, 3.965268709855653*^9, 3.965269706760668*^9, 
   3.965305466163205*^9, 3.965995826071321*^9, 3.96599597107865*^9, 
   3.965996052866172*^9, 3.965996558838464*^9, 3.966237547135867*^9, 
   3.966250610824682*^9, 3.966250647574415*^9, 3.966337862078713*^9, 
   3.968218571868067*^9, 3.968218732226955*^9, 3.968497459637738*^9, 
   3.968504187985244*^9, 3.969372755187818*^9, 3.9693732310503187`*^9, 
   3.9767136746812162`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e0781138-accc-4ca5-9347-0216ba89c287"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.5742809999999992`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.5742809999999992, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.9645483719683933`*^9, 3.964548532007309*^9, {
   3.964549133701816*^9, 3.964549160283393*^9}, 3.964549309921937*^9, 
   3.9645496574676027`*^9, 3.964945824735862*^9, 3.964984912913488*^9, 
   3.965268580476844*^9, 3.965268709855653*^9, 3.965269706760668*^9, 
   3.965305466163205*^9, 3.965995826071321*^9, 3.96599597107865*^9, 
   3.965996052866172*^9, 3.965996558838464*^9, 3.966237547135867*^9, 
   3.966250610824682*^9, 3.966250647574415*^9, 3.966337862078713*^9, 
   3.968218571868067*^9, 3.968218732226955*^9, 3.968497459637738*^9, 
   3.968504187985244*^9, 3.969372755187818*^9, 3.9693732310503187`*^9, 
   3.9767136752551727`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6a18cff2-d53e-42e3-a1e8-d32bcc06a8bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.23837200000000003`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.23837200000000003`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.9645483719683933`*^9, 3.964548532007309*^9, {
   3.964549133701816*^9, 3.964549160283393*^9}, 3.964549309921937*^9, 
   3.9645496574676027`*^9, 3.964945824735862*^9, 3.964984912913488*^9, 
   3.965268580476844*^9, 3.965268709855653*^9, 3.965269706760668*^9, 
   3.965305466163205*^9, 3.965995826071321*^9, 3.96599597107865*^9, 
   3.965996052866172*^9, 3.965996558838464*^9, 3.966237547135867*^9, 
   3.966250610824682*^9, 3.966250647574415*^9, 3.966337862078713*^9, 
   3.968218571868067*^9, 3.968218732226955*^9, 3.968497459637738*^9, 
   3.968504187985244*^9, 3.969372755187818*^9, 3.9693732310503187`*^9, 
   3.976713675499381*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d2dc6578-bc7c-4fd1-8d30-db3106da3575"],

Cell[BoxData["\<\"All tasks completed in 1.63096 seconds\"\>"], "Print",
 CellChangeTimes->{
  3.830238687840983*^9, 3.830238719686965*^9, {3.8302387810997343`*^9, 
   3.830238802098091*^9}, 3.830689763490246*^9, 3.830694378634721*^9, 
   3.836460331441781*^9, 3.843652425407933*^9, 3.843737688287722*^9, 
   3.843768949162211*^9, 3.843848657828126*^9, 3.844198728460967*^9, 
   3.844511090155075*^9, 3.844545684172079*^9, {3.8511812674586563`*^9, 
   3.851181288621324*^9}, 3.851181326810116*^9, 3.851182229242956*^9, 
   3.851199143588801*^9, 3.8516077601798563`*^9, 3.851684220058282*^9, 
   3.8516845738199377`*^9, 3.851727490794427*^9, 3.851813650865368*^9, 
   3.8518717062137136`*^9, 3.852026898066556*^9, 3.852293677341126*^9, 
   3.853934917004624*^9, 3.8539430184102173`*^9, 3.8539725114147043`*^9, 
   3.854017295211863*^9, 3.854023922042012*^9, 3.8540242536673603`*^9, 
   3.85402476583988*^9, 3.854050171906658*^9, 3.8540522057185802`*^9, 
   3.854052286331243*^9, 3.8544043375233717`*^9, 3.854457324316792*^9, 
   3.854481147689918*^9, 3.854656845650107*^9, 3.854919427963562*^9, 
   3.854952260109724*^9, 3.86666038074547*^9, 3.866816593983629*^9, 
   3.8670473387607813`*^9, 3.8670474300483923`*^9, 3.867537750201092*^9, 
   3.895314376124481*^9, 3.895324000782016*^9, 3.902387965406489*^9, 
   3.90361751346989*^9, 3.918848148022511*^9, 3.918848269479327*^9, 
   3.918849049962802*^9, 3.918850946648322*^9, 3.9188511561138906`*^9, 
   3.918853414854239*^9, 3.961562678574449*^9, 3.961562993839858*^9, 
   3.962136474917211*^9, {3.9621905384109592`*^9, 3.96219055094359*^9}, 
   3.962309317896665*^9, 3.9623095373126583`*^9, 3.9623971467195597`*^9, 
   3.9623974376725273`*^9, 3.9623975979957457`*^9, 3.962946702476151*^9, 
   3.962947298502125*^9, 3.96294819201674*^9, 3.9629484671193943`*^9, 
   3.962972497119454*^9, 3.9630379537424803`*^9, 3.963582372567799*^9, 
   3.9645113642825108`*^9, 3.9645483719683933`*^9, 3.964548532007309*^9, {
   3.964549133701816*^9, 3.964549160283393*^9}, 3.964549309921937*^9, 
   3.9645496574676027`*^9, 3.964945824735862*^9, 3.964984912913488*^9, 
   3.965268580476844*^9, 3.965268709855653*^9, 3.965269706760668*^9, 
   3.965305466163205*^9, 3.965995826071321*^9, 3.96599597107865*^9, 
   3.965996052866172*^9, 3.965996558838464*^9, 3.966237547135867*^9, 
   3.966250610824682*^9, 3.966250647574415*^9, 3.966337862078713*^9, 
   3.968218571868067*^9, 3.968218732226955*^9, 3.968497459637738*^9, 
   3.968504187985244*^9, 3.969372755187818*^9, 3.9693732310503187`*^9, 
   3.976713675502082*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3f889f71-f8ed-42b7-8b20-0b69768a17f1"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]", "[", 
   RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
  SqrtBox[
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["B", "2"], " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "r"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], 
      ")"}]}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      SuperscriptBox["r", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"2", "*", "m"}], "r"], " ", "-", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", 
      RowBox[{"m", "^", "2"}]}]}], " ", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.964548414520772*^9, 3.964548422133461*^9}, {
   3.9645491246247168`*^9, 3.9645491271367064`*^9}, {3.9652686006488667`*^9, 
   3.9652686728901453`*^9}, 3.965269634217255*^9, {3.9652697457418137`*^9, 
   3.9652697459599037`*^9}, {3.966250628083507*^9, 3.9662506363832083`*^9}, 
   3.9682187378903513`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"9efd326a-b5c4-4ba6-aa30-1b1cfac5b23d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   StyleBox[
    RowBox[{"Einsten", " ", "equations", " ", "verified"}],
    FontColor->RGBColor[1, 0.5, 0]], 
   StyleBox["   ",
    FontColor->RGBColor[1, 0.5, 0]], "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", "EUd", "]"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.601294429312933*^9, 3.601294431790687*^9}, {
   3.601318990220496*^9, 3.601318995655804*^9}, 3.601319267452727*^9, {
   3.601377477751665*^9, 3.601377488825781*^9}, 3.636741249234125*^9, {
   3.636808030318908*^9, 3.636808034695854*^9}, 3.636915848643764*^9, 
   3.636971252973364*^9, {3.9615627050204067`*^9, 3.9615627095160227`*^9}, {
   3.964549235345716*^9, 3.964549267777042*^9}, {3.964549676811249*^9, 
   3.964549678913838*^9}, {3.976713686718235*^9, 
   3.976713727484046*^9}},ExpressionUUID->"5b83b082-c188-4ae1-95bd-\
be8fce93532b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.636741511401966*^9, 3.63674162016862*^9, 3.636793042208594*^9, 
   3.636798832397908*^9, 3.636807974781877*^9, 3.636808054939343*^9, 
   3.636808690888811*^9, 3.636810031038113*^9, 3.636810110189897*^9, 
   3.636913794222094*^9, 3.636914006966341*^9, 3.636915848643815*^9, 
   3.636956970082053*^9, 3.636970296000012*^9, 3.636970447448132*^9, 
   3.636970574405316*^9, 3.636971034151733*^9, 3.636971252973424*^9, 
   3.636971527727651*^9, 3.866573574769508*^9, 3.866607806315536*^9, 
   3.866630996814506*^9, 3.86663126965517*^9, 3.866634528549667*^9, 
   3.866660389568087*^9, 3.866816601348279*^9, 3.867047347772052*^9, 
   3.867047436137361*^9, 3.8675377625803223`*^9, 3.8953143821512403`*^9, 
   3.895324009182303*^9, 3.90238796889756*^9, 3.903617521074573*^9, 
   3.918848163218522*^9, 3.9188482780649977`*^9, 3.9188490530514936`*^9, 
   3.918850949102096*^9, 3.918851165555924*^9, 3.918853422667345*^9, {
   3.961562696531728*^9, 3.961562713670525*^9}, 3.961563004410055*^9, 
   3.962136485495677*^9, 3.962190575867551*^9, 3.9623093316928577`*^9, 
   3.962309583546623*^9, 3.96239716971587*^9, 3.9623974805969276`*^9, 
   3.962397619593875*^9, 3.962946718859933*^9, 3.9629473174045277`*^9, 
   3.96294821463984*^9, 3.962948493215169*^9, 3.962972521548965*^9, 
   3.963037999111343*^9, 3.963582384992083*^9, 3.9645113739991283`*^9, 
   3.964548427218749*^9, 3.964548556092882*^9, {3.964549268912891*^9, 
   3.964549295061307*^9}, 3.9645493421150217`*^9, 3.9645496733771963`*^9, 
   3.9645497057747173`*^9, 3.964945859489408*^9, 3.964984944133011*^9, 
   3.965269636058177*^9, 3.9652696916980047`*^9, {3.965269750119232*^9, 
   3.965269771152526*^9}, 3.965305495366108*^9, 3.965995861689948*^9, 
   3.965996010245661*^9, 3.965996078295192*^9, 3.966237578964746*^9, {
   3.966250640322063*^9, 3.966250664581479*^9}, 3.9663378739683123`*^9, 
   3.968218584996977*^9, 3.9682187413720427`*^9, 3.968497465717351*^9, 
   3.968504193044847*^9, 3.969372759376893*^9, 3.976713705984824*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"502b91e2-2eeb-4acd-ab05-7c0e18579406"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   StyleBox["metric",
    FontWeight->"Bold"], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"gdd", "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.966246240069704*^9, 3.966246243784608*^9}, {
  3.976713735493926*^9, 3.976713740348909*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"89009780-0b3a-4ef3-a0ec-ffb237a4217e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "r"}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
        ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "r"}], "+", 
                  RowBox[{"m", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], 
              ")"}]}]}]]}], ")"}], "2"]}], 
      RowBox[{"4", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "r"}], "+", 
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                  ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}], 
         ")"}], "2"]}]], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"r", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "r"}], "+", 
                   RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], 
               ")"}]}]}]]}], ")"}], "2"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "r"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r"}], "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                   ")"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}], 
          ")"}], "2"]}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "r"}], "+", 
                  RowBox[{"m", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                    ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], 
              ")"}]}]}]]}], ")"}], "2"]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "r"}], "+", 
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                  ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}], 
         ")"}], "2"]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]\[CurlyPhi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "r"}], "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], 
                   ")"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}]]}],
         ")"}], "2"]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.966246261365583*^9, 3.9662506781992702`*^9, 
  3.966337885755859*^9, 3.968218598147318*^9, 3.968218753110841*^9, 
  3.968497476457395*^9, 3.968504203694085*^9, 3.969372770373494*^9, 
  3.976713754353875*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"1d0f6932-e306-44eb-b045-4821507b4217"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
   "value", " ", "of", " ", "the", " ", "constant", " ", 
    "\[CapitalDelta]\[CurlyPhi]", " ", "to", " ", "remove", " ", "conical", 
    " ", "singularities"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[CapitalDelta]\[CurlyPhi]", ":=", 
   FractionBox["1", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"B", "^", "2"}], "*", 
      RowBox[{"m", "^", "2"}]}]}]]}]}]], "Input",
 CellChangeTimes->{{3.968497490423729*^9, 3.9684975019108963`*^9}, {
  3.976713770167554*^9, 
  3.9767138024249477`*^9}},ExpressionUUID->"90461ebd-5cdf-45da-abc3-\
c310930854d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   StyleBox[
    RowBox[{"B", "=", 
     RowBox[{"0", "  ", " ", "Schwarzschild"}]}],
    FontWeight->"Bold"], 
   StyleBox[
    RowBox[{
     StyleBox[" ",
      FontWeight->"Bold"], "  "}]], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"gdd", "/.", 
    RowBox[{"B", "->", "0"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.964945845892543*^9, 3.96494585792236*^9}, {
  3.9659960042146606`*^9, 3.965996022813801*^9}, {3.968497482858408*^9, 
  3.968497489209037*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"3d3544d2-03cb-48ea-b63a-56929d8fe90f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "m"}], "r"]}], ",", "0", ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", "m"}], "r"]}]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     SuperscriptBox["r", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.964945859601321*^9, 3.964984944196848*^9, 
  3.965269786342855*^9, 3.965995861864098*^9, 3.965996010367817*^9, 
  3.965996078441265*^9, 3.966237626410718*^9, 3.9662506820270643`*^9, 
  3.9682185982380047`*^9, 3.968218753209301*^9, 3.968497476555037*^9, 
  3.968497520414124*^9, 3.9685042038193808`*^9, 3.969372770482712*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"fa5edb61-d34b-4b9c-8c28-a107c49b1846"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   StyleBox[
    RowBox[{"m", "=", 
     RowBox[{"0", "  ", " ", "Background"}]}],
    FontWeight->"Bold"], "    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"gdd", "/.", 
    RowBox[{"m", "->", "0"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.964945869978281*^9, 3.964945870356009*^9}, {
  3.965995918139577*^9, 3.965995948861176*^9}, {3.965996026109148*^9, 
  3.965996029498304*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"3b01bb1a-0783-4a08-a201-7186c689abe9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["B", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]]}], ")"}], 
         "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
         "2"]}]]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]]}], ")"}], "2"], 
      
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["B", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]}]], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["B", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]]}], ")"}], 
        "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]}]], 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]]}], ")"}], 
       "2"]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9649458719185133`*^9, 3.9649849450302963`*^9, 
  3.965269799389484*^9, 3.965995862655198*^9, 3.965996079253128*^9, 
  3.966237628924343*^9, 3.9662506847016897`*^9, 3.968218598917903*^9, 
  3.968218753942994*^9, 3.968497525138698*^9, 3.968504204469923*^9, 
  3.9693727711679077`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"7735161b-e809-440b-a1b4-d749b854fbf6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LineElement", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          RowBox[{"\[CapitalOmega]", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"], 
       RowBox[{"4", "*", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "^", "4"}]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"d", "[", "r", "]"}], "2"], 
         RowBox[{"f", "[", "r", "]"}]], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"d", "[", "t", "]"}], "2"], " ", 
         RowBox[{"f", "[", "r", "]"}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"d", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]]}], ")"}]}], "+", 
     
     RowBox[{
      FractionBox[
       RowBox[{"4", "*", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"d", "[", "\[CurlyPhi]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["B", "2"], " ", "m", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          RowBox[{"\[CapitalOmega]", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}], "2"]], "*", 
      RowBox[{"\[CapitalDelta]\[CurlyPhi]", "^", "2"}]}]}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.966031019193666*^9, 3.966031035405122*^9}, {
   3.966031099896984*^9, 3.966031100628653*^9}, {3.966031155860447*^9, 
   3.966031268544714*^9}, {3.966031299494194*^9, 3.966031318676738*^9}, {
   3.966237644023384*^9, 3.966237646091838*^9}, {3.966237680517301*^9, 
   3.9662378050553627`*^9}, {3.9662458847095327`*^9, 
   3.9662458855709267`*^9}, {3.966246154831456*^9, 3.966246204778913*^9}, {
   3.966246450573722*^9, 3.9662464573573914`*^9}, 3.966250703388227*^9, {
   3.9682187475267143`*^9, 3.968218761619223*^9}, {3.968497533054102*^9, 
   3.968497536084796*^9}, 3.968504239078907*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"b256d098-3f5a-4933-bea1-ab9207d43a63"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.966237777689488*^9, 3.966237818457416*^9, 3.966245887362693*^9, {
   3.966246160137491*^9, 3.966246205295649*^9}, 3.966246458523458*^9, {
   3.966250693568521*^9, 3.966250704213489*^9}, 3.9682185989784117`*^9, 
   3.968218762640609*^9, {3.968497526964069*^9, 3.9684975378840714`*^9}, 
   3.9685042046945753`*^9, 3.968504239866105*^9, 3.969372771228805*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"053a6646-f3b0-47f3-a96e-ca9072beb766"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"NO", " ", "conical", " ", "singularity", " ", "condition"}], "  ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ">", "0"}], ",", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"2", "*", "\[Pi]", 
       SqrtBox[
        FractionBox[
         RowBox[{"gdd", "[", 
          RowBox[{"[", 
           RowBox[{"4", ",", "4"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"\[Theta]", "^", "2"}], "*", 
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}]}]]]}], ",", 
      RowBox[{"\[Theta]", "->", "0"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.968503822813447*^9, 3.9685038279170227`*^9}, {
   3.96850391190798*^9, 3.9685039145457563`*^9}, {3.968503953217671*^9, 
   3.968504157730948*^9}, {3.968504250911517*^9, 3.96850430453286*^9}, {
   3.969372726605823*^9, 3.969372729877469*^9}, {3.969372962780375*^9, 
   3.96937299775695*^9}, 
   3.969373048702506*^9},ExpressionUUID->"d9340a6f-41ed-446a-a6dc-\
1b4ebd342bcc"],

Cell[BoxData[
 RowBox[{"2", " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{{3.968503967417482*^9, 3.9685040321337976`*^9}, {
   3.968504078283269*^9, 3.968504104379286*^9}, 3.9685042050830803`*^9, 
   3.969372772105157*^9, 3.969372966451736*^9, 3.969373001183687*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"8b447c9b-af3a-45f1-b5cd-cc3230b2aa5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["B", "2"], " ", "m", " ", "r"}]}], ">", "0"}], ",", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"2", "*", "\[Pi]", 
      SqrtBox[
       FractionBox[
        RowBox[{"gdd", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "4"}], "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", "\[Theta]"}], ")"}], "^", "2"}], "*", 
         RowBox[{"gdd", "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "3"}], "]"}], "]"}]}]]]}], ",", 
     RowBox[{"\[Theta]", "->", "\[Pi]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.968504091718163*^9, 3.968504125359046*^9}, {
  3.969372732810083*^9, 3.969372737487851*^9}, {3.9693730056981697`*^9, 
  3.969373017317829*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"06ecaa05-d755-4dc0-86b3-72ba220e5d88"],

Cell[BoxData[
 RowBox[{"2", " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{{3.9685041128457317`*^9, 3.968504126337449*^9}, 
   3.9685042053631163`*^9, 3.96937277243474*^9, 3.969373020301736*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"9ce68765-26a5-4475-a3f7-e2ade271d71b"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 753},
WindowMargins->{{0.8009350393700743, Automatic}, {
  Automatic, 2.362204724409594}},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"07ec5cb8-5523-45f3-91bb-b8ca579cd184"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 629, 18, 32, "Input",ExpressionUUID->"a4893aaf-b8e0-480f-a89f-749423345c6a"],
Cell[CellGroupData[{
Cell[1212, 42, 294, 4, 54, "Subsection",ExpressionUUID->"75a854b7-ca79-42e8-bcd6-7311ccf56916"],
Cell[CellGroupData[{
Cell[1531, 50, 5178, 121, 203, "Input",ExpressionUUID->"49915dd0-acf0-450a-a96e-b3c6e4d10045"],
Cell[CellGroupData[{
Cell[6734, 175, 7771, 166, 154, "Print",ExpressionUUID->"6c38b544-ad1d-45a8-ac93-3b2772ed4557"],
Cell[14508, 343, 7445, 160, 50, "Print",ExpressionUUID->"6d101cc5-ef0f-4f82-b599-93dba0ef01d1"],
Cell[21956, 505, 7798, 168, 154, "Print",ExpressionUUID->"8be34279-1901-4ac4-aa07-ae8baa086182"],
Cell[29757, 675, 2835, 44, 25, "Print",ExpressionUUID->"a8568f27-2148-44ea-97b1-3a7c86d933fc"],
Cell[32595, 721, 2837, 44, 25, "Print",ExpressionUUID->"99677617-ee86-476f-8865-05298c1bd85c"],
Cell[35435, 767, 2851, 44, 25, "Print",ExpressionUUID->"c28bd256-0f64-45dc-81b9-8d0038daa2e5"],
Cell[38289, 813, 2854, 44, 25, "Print",ExpressionUUID->"a2d9aef7-2ad3-4b6c-b33b-6d740588fa04"],
Cell[41146, 859, 2837, 44, 25, "Print",ExpressionUUID->"e0781138-accc-4ca5-9347-0216ba89c287"],
Cell[43986, 905, 2835, 44, 25, "Print",ExpressionUUID->"6a18cff2-d53e-42e3-a1e8-d32bcc06a8bc"],
Cell[46824, 951, 2844, 44, 25, "Print",ExpressionUUID->"d2dc6578-bc7c-4fd1-8d30-db3106da3575"],
Cell[49671, 997, 2651, 39, 25, "Print",ExpressionUUID->"3f889f71-f8ed-42b7-8b20-0b69768a17f1"]
}, Open  ]]
}, Open  ]],
Cell[52349, 1040, 1497, 43, 76, "Input",ExpressionUUID->"9efd326a-b5c4-4ba6-aa30-1b1cfac5b23d"],
Cell[CellGroupData[{
Cell[53871, 1087, 925, 18, 52, "Input",ExpressionUUID->"5b83b082-c188-4ae1-95bd-be8fce93532b",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[54799, 1107, 2512, 41, 33, "Output",ExpressionUUID->"502b91e2-2eeb-4acd-ab05-7c0e18579406",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[57348, 1153, 375, 8, 52, "Input",ExpressionUUID->"89009780-0b3a-4ef3-a0ec-ffb237a4217e"],
Cell[57726, 1163, 8414, 238, 193, "Output",ExpressionUUID->"1d0f6932-e306-44eb-b045-4821507b4217"]
}, Open  ]],
Cell[66155, 1404, 629, 16, 66, "Input",ExpressionUUID->"90461ebd-5cdf-45da-abc3-c310930854d4"],
Cell[CellGroupData[{
Cell[66809, 1424, 620, 17, 52, "Input",ExpressionUUID->"3d3544d2-03cb-48ea-b63a-56929d8fe90f"],
Cell[67432, 1443, 1159, 31, 66, "Output",ExpressionUUID->"fa5edb61-d34b-4b9c-8c28-a107c49b1846"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68628, 1479, 542, 13, 52, "Input",ExpressionUUID->"3b01bb1a-0783-4a08-a201-7186c689abe9"],
Cell[69173, 1494, 3718, 112, 71, "Output",ExpressionUUID->"7735161b-e809-440b-a1b4-d749b854fbf6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72928, 1611, 3018, 77, 59, "Input",ExpressionUUID->"b256d098-3f5a-4933-bea1-ab9207d43a63"],
Cell[75949, 1690, 488, 7, 33, "Output",ExpressionUUID->"053a6646-f3b0-47f3-a96e-ca9072beb766"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76474, 1702, 1195, 31, 82, "Input",ExpressionUUID->"d9340a6f-41ed-446a-a6dc-1b4ebd342bcc"],
Cell[77672, 1735, 345, 5, 36, "Output",ExpressionUUID->"8b447c9b-af3a-45f1-b5cd-cc3230b2aa5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78054, 1745, 945, 26, 58, "Input",ExpressionUUID->"06ecaa05-d755-4dc0-86b3-72ba220e5d88"],
Cell[79002, 1773, 272, 4, 36, "Output",ExpressionUUID->"9ce68765-26a5-4475-a3f7-e2ade271d71b"]
}, Open  ]]
}, Open  ]]
}
]
*)


